A single geometry from an all-genus expansion in quantum gravity

We report on an instance in quantum gravity where a topological expansion resums into an effective description on a single geometry. The original theory whose gravitational path integral we study is JT quantum gravity with one asymptotic boundary at nonperturbatively low temperatures. The effective theory we derive is a deformation of JT gravity by a highly quantum and nonlocal interaction for the dilaton, evaluated only on a disk topology. This emergent description addresses a strongly quantum gravitational regime where all genera contribute at the same order, successfully capturing the doubly nonperturbative physics of the original theory.

==> anc/cuspWPvolumes.txt <==
1
(-2 + 3*n)/3
(1 - 3*n + 3*n^2)/3
(-2 + 10*n - 15*n^2 + 15*n^3)/15
(2 - 10*n + 45*n^2 - 30*n^3 + 45*n^4)/45
(-4 + 84*n + 70*n^2 + 525*n^3 + 315*n^5)/315
(1 + 140*n + 609*n^2 + 805*n^3 + 1050*n^4 + 315*n^5 + 315*n^6)/315
(-2 + 4692*n + 17808*n^2 + 30576*n^3 + 28665*n^4 + 19845*n^5 + 6615*n^6 + 2835*n^7)/2835
(2 + 92766*n + 364080*n^2 + 628740*n^3 + 641655*n^4 + 423360*n^5 + 198450*n^6 + 56700*n^7 + 14175*n^8)/14175
(-4 + 4594018*n + 18363510*n^2 + 32584200*n^3 + 34268850*n^4 + 23939685*n^5 + 11642400*n^6 + 4054050*n^7 + 935550*n^8 + 155925*n^9)/155925
(2 + 69321604*n + 282087894*n^2 + 512299590*n^3 + 555531075*n^4 + 403648245*n^5 + 207889605*n^6 + 77650650*n^7 + 21049875*n^8 + 3898125*n^9 + 467775*n^10)/467775
(-4 + 5012526688*n + 20738343054*n^2 + 38476687392*n^3 + 42876456480*n^4 + 32267059110*n^5 + 17399306925*n^6 + 6925533615*n^7 + 2051349300*n^8 + 445945500*n^9 + 66891825*n^10 + 6081075*n^11)/6081075
(4 + 213917950896*n + 898830308558*n^2 + 1700740491450*n^3 + 1942542826224*n^4 + 1507953807360*n^5 + 845999739585*n^6 + 354666402090*n^7 + 112784076405*n^8 + 27158080950*n^9 + 4838508675*n^10 + 595945350*n^11 + 42567525*n^12)/42567525
(-8 + 21283336789164*n + 90727526315972*n^2 + 174815490952830*n^3 + 204203508859350*n^4 + 162980763235290*n^5 + 94658974349940*n^6 + 41469282179325*n^7 + 13967994140100*n^8 + 3638090280825*n^9 + 726400624950*n^10 + 107908675875*n^11 + 11067556500*n^12 + 638512875*n^13)/638512875
(1 + 152609828345342*n + 659400156842786*n^2 + 1292087972609980*n^3 + 1540652149033725*n^4 + 1260836797029810*n^5 + 755120233122255*n^6 + 343655613776475*n^7 + 121472098122375*n^8 + 33692408875125*n^9 + 7328935914300*n^10 + 1233110253375*n^11 + 154945791000*n^12 + 13408770375*n^13 + 638512875*n^14)/638512875
(-2 + 19999879745376708*n + 87518207487385312*n^2 + 174193773841982992*n^3 + 211673317900296980*n^4 + 177222023636974680*n^5 + 109099178910681960*n^6 + 51342419863294560*n^7 + 18914995832958225*n^8 + 5527866725506125*n^9 + 1287070309550025*n^10 + 237528023958225*n^11 + 34133266542375*n^12 + 3672513219375*n^13 + 271367971875*n^14 + 10854718875*n^15)/10854718875
(2 + 1484699232747933554*n + 6574857827654233740*n^2 + 13278790805941965456*n^3 + 16420929802109708748*n^4 + 14038225066651558500*n^5 + 8859728163816817560*n^6 + 4295686005872941680*n^7 + 1640854108167088815*n^8 + 501381244734470100*n^9 + 123474131290610100*n^10 + 24508971058572000*n^11 + 3887768083849650*n^12 + 482644220058000*n^13 + 44938536142500*n^14 + 2865645783000*n^15 + 97692469875*n^16)/97692469875
(-4 + 247916774748457731746*n + 1110284418772273991526*n^2 + 2273216155527915905964*n^3 + 2857244130508728768840*n^4 + 2490056591373172929132*n^5 + 1607552623034605627380*n^6 + 800643349562312594520*n^7 + 315788311113436611450*n^8 + 100301871563045837685*n^9 + 25904216753873558100*n^10 + 5458420460360567700*n^11 + 935535594893199300*n^12 + 128966030818975350*n^13 + 13968199599354000*n^14 + 1135968039706500*n^15 + 63109335539250*n^16 + 1856156927625*n^17)/1856156927625
(2 + 11564264310563683051380*n + 52342934501824499914960*n^2 + 108552020671295390162922*n^3 + 138528057821161717677900*n^4 + 122893122173221333290960*n^5 + 81006404317351187675580*n^6 + 41340949565781332982060*n^7 + 16780840447766126597775*n^8 + 5515235660021571358875*n^9 + 1484217102623234104125*n^10 + 328921550970763350600*n^11 + 60053076971667029250*n^12 + 8983242270147395250*n^13 + 1086385138417829250*n^14 + 103541383174729500*n^15 + 7415346925861875*n^16 + 361950600886875*n^17 + 9280784638125*n^18)/9280784638125
(-4 + 2396995981213048121660640*n + 10959098942483376914807470*n^2 + 23004027062697232966762656*n^3 + 29776705551786579596643090*n^4 + 26856753428055167017895340*n^5 + 18046122748333906607051580*n^6 + 9417319907520050249577840*n^7 + 3923276032996323274948950*n^8 + 1329388362097447065072750*n^9 + 370936134087054820359075*n^10 + 85856825229842661219225*n^11 + 16531065223153205224500*n^12 + 2642838479684147745000*n^13 + 348222062082826181250*n^14 + 37247739892175562750*n^15 + 3147578110020093750*n^16 + 199963785813041250*n^17 + 8640410498094375*n^18 + 194896477400625*n^19)/194896477400625
(4 + 274528307555521580782163616*n + 1267183683544713242438291150*n^2 + 2690453197798323382089771414*n^3 + 3529364669104343806632321426*n^4 + 3232841712125419579407875730*n^5 + 2211306060240968217691709160*n^6 + 1177884815824256042349124740*n^7 + 502479742069678678477416090*n^8 + 175015865562960580838029350*n^9 + 50433459756718657947503175*n^10 + 12126792987636665113625850*n^11 + 2444079957238724784954975*n^12 + 413137781238060164286000*n^13 + 58357668284980012698750*n^14 + 6826864699315244083500*n^15 + 650549837320579696500*n^16 + 49070125563034826250*n^17 + 2783446524743259375*n^18 + 107193062570343750*n^19 + 2143861251406875*n^20)/2143861251406875
(-8 + 69163378236119421209889929440*n + 322158891932973467370552259508*n^2 + 691429969091136797144045993702*n^3 + 918505811529381292916602907850*n^4 + 853609288769483513002119254178*n^5 + 593647520073626336286808466550*n^6 + 322275756062194082734547946600*n^7 + 140505786362514526263187332840*n^8 + 50179842250771855504770546120*n^9 + 14885518115046269344947643350*n^10 + 3702493471630973379926140575*n^11 + 776633309427166176485600100*n^12 + 137707421925423303443414925*n^13 + 20617737251622659024877000*n^14 + 2593305478098617924391750*n^15 + 271228932104310247567500*n^16 + 23172727283331902025750*n^17 + 1569565128620835596250*n^18 + 79962451575390759375*n^19 + 2761293291812055000*n^20 + 49308808782358125*n^21)/49308808782358125
(2 + 2385281187125055674419611077546*n + 11206979867830613445801859910002*n^2 + 24300679030344202024919898291532*n^3 + 32667241135298250533170623753336*n^4 + 30775353045216846749275904129742*n^5 + 21737590378084246624790865477444*n^6 + 12010911024227907942456204584070*n^7 + 5342806078000540545766304236995*n^8 + 1952399665399358224012050063900*n^9 + 594614093454146439280715408685*n^10 + 152464519061862369624313976925*n^11 + 33133889500688650571725627800*n^12 + 6125362125548631835985490375*n^13 + 963947479254669896375414025*n^14 + 128814385096873803105528750*n^15 + 14525738575247245766545125*n^16 + 1366628789296463336894250*n^17 + 105279346110592153875375*n^18 + 6438070363746965068125*n^19 + 296148705546842898750*n^20 + 9220747242300969375*n^21 + 147926426347074375*n^22)/147926426347074375
(-4 + 717867995523499370592781045381620*n + 3400771162858634963064087820760720*n^2 + 7446285701848298702277031865098320*n^3 + 10123266803740940685261021149202770*n^4 + 9660233056413041470673999074883700*n^5 + 6923423487797056526246042885949300*n^6 + 3889038966007587800700824381757600*n^7 + 1762523138443871149263457174473300*n^8 + 657837179747529431982240103965000*n^9 + 205229110933647166157864045127000*n^10 + 54092375139686114218802838408000*n^11 + 12134652077041796755084589582625*n^12 + 2327656226661128111925321770625*n^13 + 382552401290557885875922809375*n^14 + 53836358263384149949037416875*n^15 + 6464201476787104686102967500*n^16 + 657438393235980702840243750*n^17 + 55947167747037022124418750*n^18 + 3906087522814570587243750*n^19 + 216713776044075400715625*n^20 + 9044468250904039078125*n^21 + 255173085448703296875*n^22 + 3698160658676859375*n^23)/3698160658676859375
(4 + 117408818212312003067305752686254880*n + 560608337963576083046908324553802180*n^2 + 1238949758684784324867282623498624480*n^3 + 1702445872129654479395500427572294230*n^4 + 1644420595834948970956843331684456750*n^5 + 1194817227271903522970074702096215000*n^6 + 681600289036048258106080958635027500*n^7 + 314320032555349755233891227842706500*n^8 + 119637061126662890734850371179735000*n^9 + 38159855234209906934091509972317500*n^10 + 10313988610895379268229027128972500*n^11 + 2381174238893272369750499360439375*n^12 + 472096616210262539650187120587500*n^13 + 80622898388899108387961659593750*n^14 + 11868462768176625836365552912500*n^15 + 1503504927146475943648555471875*n^16 + 163165894052753372235861656250*n^17 + 15047160166822298737284562500*n^18 + 1163925757888098723830812500*n^19 + 73989052222059362716453125*n^20 + 3740875236098056806750000*n^21 + 142273171420177015968750*n^22 + 3653782730772737062500*n^23 + 48076088562799171875*n^24)/48076088562799171875
(-8 + 41602806430088941652495616012685428348*n + 200152835774169841953492669302284021200*n^2 + 446276101436304198667432009082221860900*n^3 + 619491702340625760095573812033207453500*n^4 + 605303095234591591680583108444066921710*n^5 + 445538000952279519275735914171741418250*n^6 + 257880987657986286176627075712824715000*n^7 + 120872355889438839380451103889856814500*n^8 + 46853555307770095843550559559021930500*n^9 + 15254055064112505774174408288459037500*n^10 + 4219325221142882115053769600872752500*n^11 + 999953865581860055610183699325316250*n^12 + 204259532618628172577033517763513125*n^13 + 36099084965668662504908955701587500*n^14 + 5529493931599584433048303885893750*n^15 + 733867810877343370496466892443750*n^16 + 84173329715244246028710836803125*n^17 + 8299607893269710718565145531250*n^18 + 697343020521175499574540937500*n^19 + 49248733303956842731043718750*n^20 + 2862462860888177584021359375*n^21 + 132424624424459062946250000*n^22 + 4608093088744300624218750*n^23 + 108171199266298136718750*n^24 + 1298054391195577640625*n^25)/1298054391195577640625
(4 + 3980025571663607808995244299591969189820*n + 19287251190681647960331619427679569840436*n^2 + 43370105910266887320608341594970373212400*n^3 + 60789344840984372057871808984960854910050*n^4 + 60049972302188394809759734709653300436520*n^5 + 44745391114599932650782087629974491713220*n^6 + 26256109502367277824583784280665605979250*n^7 + 12496064960869630207374730507023058119000*n^8 + 4927122371257418519971114590875788672500*n^9 + 1634979761012921492957037452558968862250*n^10 + 462004842376802227742733584600687677500*n^11 + 112155759922938985488115915433045521875*n^12 + 23541184983300429772312313327442568125*n^13 + 4291165162677154909401739498811923125*n^14 + 681032352278845218256542124893956250*n^15 + 94173077872171342517722722757659375*n^16 + 11333072133333024338076813760134375*n^17 + 1183012225016642400497557374309375*n^18 + 106479664906454614520935908468750*n^19 + 8186436167619001250277710015625*n^20 + 529998128314097255413773046875*n^21 + 28274027338917784027025296875*n^22 + 1201310397419771239069218750*n^23 + 38389958619609208721484375*n^24 + 826860647191582957078125*n^25 + 9086380738369043484375*n^26)/9086380738369043484375
(-8 + 1640115819179066681410905051452394719311832*n + 8003484944152158982935881876365199579449932*n^2 + 18143501490988654507046630836938332280234444*n^3 + 25666879018110100894090531732397080106291400*n^4 + 25619954232641525615627684583787077070645260*n^5 + 19313713683090481014872050220899136651874870*n^6 + 11480803885060851913672506971827758761963880*n^7 + 5543271027361797912586557452905105371621750*n^8 + 2220916911473706517203170858986608405463500*n^9 + 750202652980404200333195348645131545649500*n^10 + 216235946122155752876474924585778990264000*n^11 + 53670893983581712388886352661308713798750*n^12 + 11549639712915442932400933699134728216250*n^13 + 2165385555867941331159263720475724565625*n^14 + 354824271809362271002418210176612689375*n^15 + 50894706597601549372143082101335362500*n^16 + 6389552885516398466771000879443162500*n^17 + 700795414351458308530580674257140625*n^18 + 66883778279497883484695557646128125*n^19 + 5518585273872756398934166233187500*n^20 + 389759922922473962452352227218750*n^21 + 23217066176761143321358520671875*n^22 + 1140819516807277407083123765625*n^23 + 44669374620281287292666250000*n^24 + 1315417166732209687146000000*n^25 + 26086999099857523843640625*n^26 + 263505041412702261046875*n^27)/263505041412702261046875
